Conjugation invariants determine the metacommutation permutation only up to relabelling

Let $\mathcal{H}$ be the Hurwitz quaternions, $p$ an odd prime, and $Q \in \mathcal{H}$ a prime of norm $q \neq p$. Metacommutation $PQ = Q'P'$ induces a permutation $\pi_Q$ of the $p+1$ left-associate classes of primes of norm $p$. Cohn and Kumar compute its sign and fixed-point count, and Leite and Machiavelo its full cycle structure, by formulas depending only on conjugation-invariant data of $Q$ (namely $q$ and $\mathrm{tr}\,Q$). We prove this is exactly the boundary of what such invariants can carry: no quantity $I(Q)$ invariant under unit conjugation determines $\pi_Q$ as a labelled permutation of the intrinsic class set, or even the image of a single specified class. The proof combines an equivariance identity $\pi_{uQu^{-1}} = \rho_u \pi_Q \rho_u^{-1}$ with a minimal, fully explicit witness at $(p,q) = (3,5)$: the four primes $2+i$, $2+j$, $2+k$, $2-i$ form a single unit-conjugacy orbit, hence agree under every conjugation-invariant function, yet induce four pairwise distinct $4$-cycles of the same four classes. We further observe that isomorphisms $\mathcal{H}/p\mathcal{H} \to M_2(\mathbb{F}_p)$ form a torsor under $\mathrm{PGL}_2(\mathbb{F}_p)$, so no projective labelling of the classes is canonical, and that by orbit-stabilizer the datum of one destination $\pi_Q(C)$ is exactly a coset $g_Q G_C$ in $\mathrm{PGL}_2(\mathbb{F}_p)/G_C$. All sixteen refactorizations in the witness are listed in the appendix and have been verified by machine along two independent routes.

==> anc/verify_witness.py <==
from fractions import Fraction as F
import itertools

class H:  # Hurwitz quaternion, components are Fractions
    def __init__(s,a,b,c,d): s.v=(F(a),F(b),F(c),F(d))
    def __mul__(s,o):
        a1,b1,c1,d1=s.v; a2,b2,c2,d2=o.v
        return H(a1*a2-b1*b2-c1*c2-d1*d2,
                 a1*b2+b1*a2+c1*d2-d1*c2,
                 a1*c2-b1*d2+c1*a2+d1*b2,
                 a1*d2+b1*c2-c1*b2+d1*a2)
    def conj(s): a,b,c,d=s.v; return H(a,-b,-c,-d)
    def norm(s): return sum(x*x for x in s.v)
    def scal(s,t): return H(*[x*t for x in s.v])
    def hurwitz(s):
        ints=all(x.denominator==1 for x in s.v)
        halfs=all(x.denominator==2 for x in s.v)
        return ints or halfs
    def __eq__(s,o): return s.v==o.v
    def __repr__(s): return str(tuple(str(x) for x in s.v))

# 24 Hurwitz units
units=[]
for i in range(4):
    for sgn in (1,-1):
        v=[0,0,0,0]; v[i]=sgn; units.append(H(*v))
for signs in itertools.product((F(1,2),F(-1,2)),repeat=4):
    units.append(H(*signs))
assert len(units)==24 and all(u.norm()==1 for u in units)

P=[H(F(3,2),F(1,2),F(1,2),F(1,2)),   # P0
   H(F(3,2),F(1,2),F(1,2),F(-1,2)),  # P1
   H(F(3,2),F(1,2),F(-1,2),F(1,2)),  # P2
   H(F(3,2),F(1,2),F(-1,2),F(-1,2))] # P3
assert all(p.norm()==3 for p in P)

Qs={'2+i':H(2,1,0,0),'2+j':H(2,0,1,0),'2+k':H(2,0,0,1),'2-i':H(2,-1,0,0)}

def meta_class(L, p=3, q=5):
    # find unique class m with L = Q' * (u*P_m), Q' Hurwitz of norm q
    hits=set()
    for m,Pm in enumerate(P):
        for u in units:
            Pp=u*Pm
            Qp=(L*Pp.conj()).scal(F(1,p))
            if Qp.hurwitz() and Qp.norm()==q:
                hits.add(m)
    assert len(hits)==1, hits
    return hits.pop()

print("Q : permutation as mapping n -> pi(n)")
perms={}
for name,Q in Qs.items():
    perm=[meta_class(P[n]*Q) for n in range(4)]
    perms[name]=tuple(perm)
    print(name, perm)

# distinctness, inverse relation, and cycle notation check
print("distinct castings:", len(set(perms.values()))==4)
inv=[perms['2+i'].index(n) for n in range(4)]
print("pi_{2-i} == pi_{2+i}^{-1}:", tuple(inv)==perms['2-i'])

# conjugacy orbit checks
rho=H(F(1,2),F(1,2),F(1,2),F(1,2)); j=H(0,0,1,0)
def cj(u,x): return u*x*u.conj().scal(F(1,1)/u.norm())
print("rho(2+i)rho^-1=2+j:", cj(rho,Qs['2+i'])==Qs['2+j'])
print("rho(2+j)rho^-1=2+k:", cj(rho,Qs['2+j'])==Qs['2+k'])
print("j(2+i)j^-1=2-i:", cj(j,Qs['2+i'])==Qs['2-i'])

# hand-worked line: P0(2+j) = 1/2(3+i+j+3k) * 1/2(3+i+j-k)
lhs=P[0]*Qs['2+j']; A=H(F(3,2),F(1,2),F(1,2),F(3,2)); B=P[1]
print("worked line ok:", lhs==A*B, "N(A)=",A.norm())

# full table: for each Q and each P_n, the normalized refactorization P_n Q = Q'' P_m
def half_str(x):
    a,b,c,d=x.v
    def t(co,sym):
        if co==0: return ""
        s="+" if co>0 else "-"
        m=abs(co)
        return f"{s}{'' if m==1 and sym else m}{sym}"
    if all(v.denominator==1 for v in x.v):
        parts=t(a,"")+t(b,"i")+t(c,"j")+t(d,"k")
        return parts.lstrip("+")
    # half-integer: write as \tfrac12(...)
    aa=[v*2 for v in x.v]
    parts=t(aa[0],"")+t(aa[1],"i")+t(aa[2],"j")+t(aa[3],"k")
    return r"\tfrac12("+parts.lstrip("+")+")"

print()
for name,Q in Qs.items():
    for n in range(4):
        L=P[n]*Q
        m=perms[name][n]
        X=(L*P[m].conj()).scal(F(1,3))
        assert X.hurwitz() and X.norm()==5 and X*P[m]==L
        print(f"P_{n}({name}) &= {half_str(L)} &&= {half_str(X)}\\cdot {half_str(P[m])} &&\\Rightarrow P_{n}\\mapsto P_{m},\\\\")
    print()

# Route 2: FGS conjugation on trace-zero lines in H/3H, plus auxiliary checks.
from fractions import Fraction as F
import itertools


# ---------- auxiliary check A: P0..P3 pairwise non-left-associate ----------
def associate(a,b):
    return any(u*b==a for u in units)
pairs_ok = all(not associate(P[m],P[n]) for m in range(4) for n in range(m+1,4))
print("P0..P3 pairwise non-associate:", pairs_ok)

# ---------- auxiliary check B: conjugates disagree at every class ----------
names=['2+i','2+j','2+k','2-i']
for c in range(4):
    imgs=[perms[nm][c] for nm in names]
    print(f"images of P{c} across the orbit: {imgs} distinct-pairs exist:", len(set(imgs))>1)

# ---------- auxiliary check C: rho_u permutations and equivariance instance ----------
rho=H(F(1,2),F(1,2),F(1,2),F(1,2)); jj=H(0,0,1,0)
def unit_conj_class(u,m):
    x=u*P[m]*u.conj().scal(F(1,1)/u.norm())
    hit=[n for n in range(4) if associate(x,P[n])]
    assert len(hit)==1; return hit[0]
rho_rho=[unit_conj_class(rho,m) for m in range(4)]
rho_j=[unit_conj_class(jj,m) for m in range(4)]
print("rho_rho (m->):",rho_rho," rho_j (m->):",rho_j)
# Lemma check: pi_{2+j} = rho_rho o pi_{2+i} o rho_rho^{-1}
inv=[rho_rho.index(n) for n in range(4)]
lhs=perms['2+j']
rhs=tuple(rho_rho[perms['2+i'][inv[m]]] for m in range(4))
print("pi_{2+j} == rho_rho . pi_{2+i} . rho_rho^{-1}:", tuple(lhs)==rhs)
# and pi_{2-i} = rho_j pi_{2+i} rho_j^{-1}
invj=[rho_j.index(n) for n in range(4)]
rhsj=tuple(rho_j[perms['2+i'][invj[m]]] for m in range(4))
print("pi_{2-i} == rho_j . pi_{2+i} . rho_j^{-1}:", tuple(perms['2-i'])==rhsj)

# ---------- Route 2: trace-zero-line conjugation mod 3 ----------
p=3
def red(x):  # Hurwitz -> F3^4 (1/2 = 2 mod 3)
    out=[]
    for c in x.v:
        if c.denominator==1: out.append(c.numerator%3)
        else: out.append((c.numerator*2)%3)  # c = a/2, 1/2 == 2 (mod 3)
    return tuple(out)
def mul3(x,y):
    a1,b1,c1,d1=x; a2,b2,c2,d2=y
    return ((a1*a2-b1*b2-c1*c2-d1*d2)%3,(a1*b2+b1*a2+c1*d2-d1*c2)%3,
            (a1*c2-b1*d2+c1*a2+d1*b2)%3,(a1*d2+b1*c2-c1*b2+d1*a2)%3)
def conj3(x): a,b,c,d=x; return (a,(-b)%3,(-c)%3,(-d)%3)
def norm3(x): return sum(v*v for v in x)%3
ALL=[t for t in itertools.product(range(3),repeat=4)]
def line_of(m):
    Pm=red(P[m])
    ideal={mul3(X,Pm) for X in ALL}
    tz=sorted(v for v in ideal if (2*v[0])%3==0 and v!=(0,0,0,0))
    assert len(tz)==2 and mul3((2,0,0,0),tz[0])==tz[1]  # a line: v and 2v
    return frozenset(tz)
lines=[line_of(m) for m in range(4)]
assert len(set(lines))==4, "trace-zero lines must distinguish the four classes"
def act(Qname, direction):
    Qb=conj3(red(Qs[Qname].conj()))  # careful: red(bar Q); build both directions
    Qbar=red(Qs[Qname].conj())
    n=norm3(Qbar); ninv=pow(n,-1,3)
    Qbar_inv=tuple((ninv*v)%3 for v in conj3(Qbar))
    out=[]
    for m in range(4):
        v=next(iter(lines[m]))
        if direction=='QinvtQ': w=mul3(mul3(Qbar_inv,v),Qbar)
        else:                    w=mul3(mul3(Qbar,v),Qbar_inv)
        w=tuple(x%3 for x in w)
        hit=[n2 for n2 in range(4) if w in lines[n2]]
        assert len(hit)==1; out.append(hit[0])
    return tuple(out)
print("\nRoute 2 vs Route 1:")
for nm in names:
    r2a=act(nm,'QinvtQ'); r2b=act(nm,'QtQinv')
    r1=tuple(perms[nm])
    print(f"{nm}: route1={r1}  Qbar^-1 t Qbar={r2a} match={r2a==r1}   Qbar t Qbar^-1={r2b} match={r2b==r1}")

